SHELS: Exclusive Feature Sets for Novelty Detection and Continual Learning Without Class Boundaries

While deep neural networks (DNNs) have achieved impressive classification performance in closed-world learning scenarios, they typically fail to generalize to unseen categories in dynamic open-world environments, in which the number of concepts is unbounded. In contrast, human and animal learners have the ability to incrementally update their knowledge by recognizing and adapting to novel observations. In particular, humans characterize concepts via exclusive (unique) sets of essential features, which are used for both recognizing known classes and identifying novelty. Inspired by natural learners, we introduce a Sparse High-level-Exclusive, Low-level-Shared feature representation (SHELS) that simultaneously encourages learning exclusive sets of high-level features and essential, shared low-level features. The exclusivity of the high-level features enables the DNN to automatically detect out-of-distribution (OOD) data, while the efficient use of capacity via sparse low-level features permits accommodating new knowledge. The resulting approach uses OOD detection to perform class-incremental continual learning without known class boundaries. We show that using SHELS for novelty detection results in statistically significant improvements over state-of-the-art OOD detection approaches over a variety of benchmark datasets. Further, we demonstrate that the SHELS model mitigates catastrophic forgetting in a class-incremental learning setting,enabling a combined novelty detection and accommodation framework that supports learning in open-world settings

==> Images/plot_full_pipeline_mnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import pdb

fig, ax = plt.subplots(tight_layout=True)
full_test_acc = []
full_test_acc_bl = []

data = np.load("models_cl_ood/cont_learner_with_another_ood.npz", allow_pickle = True)
test_acc_list = data['test_acc']
ood_acc_list = data['ood_acc']
test_acc_list_flattened = [item for sublist in test_acc_list for item in sublist]
ood_acc_list_flattened = [item for sublist in ood_acc_list for item in sublist]

detect_phase1 = np.multiply([18.06,19.41,19.43,97.48],0.01).tolist()
detect_epoch1 = np.arange(1,5)
test_acc1 = np.multiply([99.23,99.23,99.23,87.23,87.23],0.01).tolist()
full_test_acc+=test_acc1
# pdb.set_trace()
full_test_acc+=test_acc_list_flattened[0:8]
ood_acc1=[0]
ood_acc1+=ood_acc_list_flattened[0:8]
learn_epoch1 = np.arange(5,14)

## baseline

detect_phase1_bl = [0.09,0.12,0.113,0.88]
detect_epoch1_bl = np.arange(1,5)
test_acc1_bl = [0.88,0.88,0.88,0.77,0.86]
full_test_acc_bl+=test_acc1_bl
test_acc1_bl = [0.86]*8
full_test_acc_bl+=test_acc1_bl
ood_acc1_bl=[0.74]*9



detect_phase2 = np.multiply([8.75,8.1,6.74,94.41],0.01).tolist()
detect_epoch2 = np.arange(14,18)
test_acc2 = np.multiply([92.80,92.80,92.80,83.03,83.03],0.01).tolist()
full_test_acc+=test_acc2

full_test_acc+=test_acc_list_flattened[8:16]
ood_acc2=[0]
ood_acc2+=ood_acc_list_flattened[8:16]
learn_epoch2 = np.arange(18,27)

## baseline

detect_phase2_bl = [0.19,0.19,0.20,0.94]
detect_epoch2_bl = np.arange(14,18)
test_acc2_bl = [0.87,0.87,0.87,0.78,0.85]
full_test_acc_bl+=test_acc2_bl
test_acc2_bl = [0.85]*8
full_test_acc_bl+=test_acc2_bl
ood_acc2_bl=[0.75]*9


detect_phase3 = np.multiply([9.27,11.12,9.45,91.19],0.01).tolist()
detect_epoch3 = np.arange(27,31)
test_acc3 = np.multiply([90.19,90.19,90.19,81.6,81.6],0.01).tolist()
full_test_acc+=test_acc3

full_test_acc+=test_acc_list_flattened[16:24]
ood_acc3=[0]
ood_acc3+=ood_acc_list_flattened[16:24]
learn_epoch3 = np.arange(31,40)

## baseline

detect_phase3_bl = [0.26,0.25,0.30,0.79]
detect_epoch3_bl = np.arange(27,31)
test_acc3_bl = [0.85,0.85,0.85,0.77,0.83]
full_test_acc_bl+=test_acc3_bl
test_acc3_bl = [0.83]*8
full_test_acc_bl+=test_acc3_bl
ood_acc3_bl=[0.70]*9


detect_phase4 = np.multiply([7.73,10.3,8.8],0.01).tolist()
detect_epoch4 = np.arange(40,43)
test_acc4 = np.multiply([82.32,82.32,82.32],0.01).tolist()
full_test_acc+=test_acc4


detect_phase4_bl = [0.32,0.31,0.30]
detect_epoch4_bl = np.arange(40,43)
test_acc4_bl = [0.83,0.83,0.83]
full_test_acc_bl+=test_acc4_bl

epochs = 3*13 + 3
total_epochs = np.arange(0,epochs+1)

fig = plt.gcf()
fig.set_size_inches(6, 4)

#ax.axvspan(0,5, alpha=0.1, color='gray')
ax.axvspan(5,13, alpha=0.25, color='gray')
#ax.axvspan(13,18, alpha=0.1, color='gray')
ax.axvspan(18,26, alpha=0.25, color='gray')
#ax.axvspan(26,31, alpha=0.1, color='gray')
ax.axvspan(31,39, alpha=0.25, color='gray')
#ax.axvspan(39,44, alpha=0.1, color='gray')

alpha_value = 0.7
# ax.plot(detect_epoch1,detect_phase1,color = 'b', linestyle='none', label='OOD Confidence')
ax.plot(detect_epoch1, detect_phase1, color='tab:orange', linestyle='none', marker='*', label='OOD Confidence(SHELS)')
ax.plot(detect_epoch2, detect_phase2, color='tab:orange', linestyle='none', marker='*',)
ax.plot(detect_epoch3, detect_phase3, color='tab:orange', linestyle='none', marker='*',)
ax.plot(detect_epoch4, detect_phase4, color='tab:orange', linestyle='none', marker='*',)

ax.plot(detect_epoch1_bl, detect_phase1_bl, color='tab:blue', linestyle='none', marker='*',alpha=alpha_value, label='OOD Confidence(MAHA)')
ax.plot(detect_epoch2_bl, detect_phase2_bl, color='tab:blue', linestyle='none', marker='*',alpha=alpha_value,)
ax.plot(detect_epoch3_bl, detect_phase3_bl, color='tab:blue', linestyle='none', marker='*',alpha=alpha_value)
ax.plot(detect_epoch4_bl, detect_phase4_bl, color='tab:blue', linestyle='none', marker='*',alpha=alpha_value)


ax.vlines(4,ymin = 0, ymax = 1,color='gray', linestyle='dotted',alpha=1,label='OOD Data Introduced')
ax.vlines(17,ymin = 0, ymax = 1,color='gray', linestyle='dotted',alpha=1)
ax.vlines(30,ymin = 0, ymax = 1,color='gray', linestyle='dotted',alpha=1)

# ax.scatter(detect_epoch2,detect_phase2,color = 'b')
# ax.scatter(detect_epoch3,detect_phase3,color = 'b')
# ax.scatter(detect_epoch4,detect_phase4,color = 'b')

# ax.plot(total_epochs[1:43],full_test_acc, color = 'r', linewidth=5, label='Test Acc.- Seen classes')
#
# ax.plot(learn_epoch1,ood_acc1,color = 'r', linewidth=5,linestyle='dashed',label = 'Test Acc -OOD class')
# ax.plot(learn_epoch2,ood_acc2,color = 'r', linewidth=5,linestyle='dashed')
# ax.plot(learn_epoch3,ood_acc3,color = 'r', linewidth=5,linestyle='dashed')


ax.plot(total_epochs[1:43],full_test_acc, color = 'tab:orange', alpha=alpha_value, label='Overall Test Acc.(SHELS)')

ax.plot(learn_epoch1,ood_acc1,color = 'tab:orange', linestyle='dashed', alpha=alpha_value,label = 'Novel Class Test Acc.(SHELS)')
ax.plot(learn_epoch2,ood_acc2,color = 'tab:orange', linestyle='dashed', alpha=alpha_value)
ax.plot(learn_epoch3,ood_acc3,color = 'tab:orange', linestyle='dashed', alpha=alpha_value)

ax.plot(total_epochs[1:43],full_test_acc_bl, color = 'tab:blue', alpha=alpha_value, label='Overall Test Acc.(MAHA)')

ax.plot(learn_epoch1,ood_acc1_bl,color = 'tab:blue', linestyle='dashed', alpha=alpha_value,label = 'Novel Class Test Acc.(MAHA)')
ax.plot(learn_epoch2,ood_acc2_bl,color = 'tab:blue', linestyle='dashed', alpha=alpha_value)
ax.plot(learn_epoch3,ood_acc3_bl,color = 'tab:blue', linestyle='dashed', alpha=alpha_value)

ax2 = ax.twinx()


#ax.set_ylabel('Test Accuracy', color='b',fontsize=20)
#ax2.set_ylabel('OOD Confidence Score', color='r',fontsize=20, rotation=90,labelpad = 20)
ax.set_ylabel('Test Accuracy', color='black')
ax2.set_ylabel('OOD Confidence Score', color='black', rotation=90)
# ax.legend(loc= 'upper center',fontsize=20,fancybox=False, ncol=6,bbox_to_anchor=(0.5, 1.14))
ax.legend(loc= 'upper center', ncol=3, bbox_to_anchor=(0.5,-0.2), fontsize = 7.5)
# legend = fig.legend(['Over-all Test Acc', 'OOD Test Acc.', 'Over-all Test Acc No Wt Penalty ', 'OOD Test Acc No Wt. Penalty'], fontsize = 20)
# ax.legend([line1,line2,line3],['OOD Confidence', 'ID Test Acc.',' Current Class Test Acc.'])
# ax.xaxis.set_ticks_position('top')
# ax.set_xticks(total_epochs)


# ax3.xaxis.set_major_locator(ticker.LinearLocator(43))

# ax.tick_params(axis="x", bottom=True, top=False, labelbottom=True, labeltop=True)
#ax.xaxis.set_major_locator(plt.MaxNLocator(5))


# ax.set_xlabel("Epochs", fontsize = 30)
ax.set_xlabel("Epochs")
ax.set_xlim((0,43))
ax.set_ylim((0,1))

ax3 = ax.twiny()
ax3.set_xlim((0,43))
ax3.tick_params(top=False,labeltop=True)
ax3.set_xticks([2,9,15,22,28,35,41],['Det.','Accom.','Det.','Accom.','Det.','Accom.','Det.'])
# ax3.set_xticks([2,8,13,19,24,30,36])

# fig.subplots_adjust(bottom=0.0)
plt.savefig('full_pipeline_mnist_with_baseline.png', dpi=300)
# plt.savefig('full_pipeline_mnist_with_baseline.png', dpi=300)
plt.show()

